Summa Summarum: Moessner's Theorem without Dynamic Programming

Seventy years on, Moessner's theorem and Moessner's process -- i.e., the additive computation of integral powers -- continue to fascinate. They have given rise to a variety of elegant proofs, to an implementation in hardware, to generalizations, and now even to a popular video, "The Moessner Miracle.'' The existence of this video, and even more its title, indicate that while the "what'' of Moessner's process is understood, its "how'' and even more its "why'' are still elusive. And indeed all the proofs of Moessner's theorem involve more complicated concepts than both the theorem and the process. This article identifies that Moessner's process implements an additive function with dynamic programming. A version of this implementation without dynamic programming (1) gives rise to a simpler statement of Moessner's theorem and (2) can be abstracted and then instantiated into related additive computations. The simpler statement also suggests a simpler and more efficient implementation to compute integral powers as well as simple additive functions to compute, e.g., Factorial numbers. It also reveals the source of -- to quote John Conway and Richard Guy -- Moessner's magic.

==> anc/00README_please.txt <==
% 00README_please.txt -*- text -*-

This directory contains two files that accompany "Summa Summarum: Moessner's Theorem without Dynamic Programming":

* summa-summarum.scm -- an implementation in Scheme

* summa-summarum.v -- a Coq formalization in Coq developed with version 8.5pl3


==> anc/summa-summarum.scm <==
;;; summa-summarum.scm
;;; Time-stamp: <2024-06-30 10:47:24 olivier>
;;; 
;;; This file is written in Chez Scheme.
;;; (To use another version of Scheme, just replace "errorf" with "error".)
;;; It accompanies "Summa Summarum: Moessner's Theorem without Dynamic Programming".
;;; 
;;; Olivier Danvy <danvy@acm.org>
;;; Singapore, Sat 05 Aug 2023

;;; use:
;;;   > (load "summa-summarum.scm")
;;;   > 
;;; and then a mass of tests silently takes place as the file loads

;;;;;;;;;;

;;; Miscellanies:

;;;;;

;{SIGMA_REC}
(define Sigma_rec
  (lambda (n f)
    (if (< n 0)
        (errorf 'Sigma_rec "negative index: ~s" n)  ;;; either that or 0
        (letrec ([visit (lambda (i)
                          (+ (if (= i 0)
                                 0
                                 (visit (- i 1))) 
                             (f i)))])
          (visit n)))))
;{END}

(unless (equal? (map (lambda (x) (Sigma_rec x (lambda (i) 1))) (iota 10))
                '(1 2 3 4 5 6 7 8 9 10))
  (errorf 'test-Sigma_rec "failed"))

;{SIGMA}
(define Sigma
  (lambda (n f)
    (if (< n 0)
        (errorf 'Sigma "negative index: ~s" n)  ;;; either that or 0
        (letrec ([visit (lambda (i a)
                          (if (= i 0)
                              a
                              (let ([ip (- i 1)])
                                (visit ip (+ (f ip) a)))))])
          (visit n (f n))))))
;{END}

(unless (equal? (map (lambda (x) (Sigma x (lambda (i) 1))) (iota 10))
                '(1 2 3 4 5 6 7 8 9 10))
  (errorf 'test-Sigma "failed"))

;;;;;

(define fac
  (lambda (n)
    (if (< n 0)
        (errorf 'fac "negative integer: ~s" n)
        (letrec ([visit (lambda (i a)
                          (if (= i 0)
                              a
                              (visit (- i 1) (* i a))))])
          (visit n 1)))))

;;;;;

(define binomial-coefficient
  (lambda (n k)
    (/ (fac n) (* (fac k) (fac (- n k))))))  ;;; easy does it

;;;;;

(define bounded-function-equality
  (lambda (n p q)
    (andmap (lambda (i)
              (equal? (p i) (q i)))
            (iota n))))

;;;;;

(define iotap
  (lambda (n)
    (iota (+ n 1))))

;;;;;;;;;;

;;; Section 1.2

(define backward-difference
  (lambda (f)
    (lambda (x)
      (cond
        [(< x 0)
         (errorf 'backward-difference "no no no: ~s" x)]
        [(= x 0)
         (f x)]
        [else
         (- (f x) (f (- x 1)))]))))

;{FIB}
(define fib
  (lambda (n)
    (if (< n 0)
        (errorf 'fib "negative input: ~s" n)
        (letrec ([visit (lambda (i x y)
                          (if (= i 0)
                              x
                              (visit (- i 1) y (+ x y))))])
          (visit n 0 1)))))
;{END}

;;;;;;;;;;

;;; Section 3.4

(define test-power
  (lambda (m n p)
    (bounded-function-equality m p (lambda (x) (expt (+ x 1) n)))))

;;;;;

(define alpha
  (lambda (n)
    (cond
      [(< n 0)
       (errorf 'alpha "negative index: ~s" n)]
      [(= n 0)
       1]
      [else
       0])))

;;;;;

(define power-0
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 2 i) 1)))))])
    p0))

;;; from
;;;   (lambda (x) (expt 0 x))
;;; to
;;;   (lambda (x) (expt (+ x 1) 0))

(unless (test-power 10 0 power-0)
  (errorf 'test-power "failed for power-0"))

;;;;;

(define power-1
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 3 i) 2)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 2 i) 1)))))])
    p1))

;;; from
;;;   (lambda (x) (expt 0 x))
;;; to
;;;   (lambda (x) (expt (+ x 1) 1))

(unless (test-power 10 1 power-1)
  (errorf 'test-power "failed for power-1"))

;;;;;

(define power-2
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 4 i) 3)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 3 i) 2)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 2 i) 1)))))])
    p2))

;;; from
;;;   (lambda (x) (expt 0 x))
;;; to
;;;   (lambda (x) (expt (+ x 1) 2))

(unless (test-power 10 2 power-2)
  (errorf 'test-power "failed for power-2"))

;;;;;

(define power-3
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 5 i) 5)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 4 i) 3)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 3 i) 2)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 2 i) 1)))))])
    p3))

;;; from
;;;   (lambda (x) (expt 0 x))
;;; to
;;;   (lambda (x) (expt (+ x 1) 3))

(unless (test-power 10 3 power-3)
  (errorf 'test-power "failed for power-3"))

;;;;;

(define power-4
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 6 i) 5)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 5 i) 4)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 4 i) 3)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 3 i) 2)))))]
         [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 2 i) 1)))))])
    p4))

;;; from
;;;   (lambda (x) (expt 0 x))
;;; to
;;;   (lambda (x) (expt (+ x 1) 4))

(unless (test-power 10 4 power-4)
  (errorf 'test-power "failed for power-4"))

;;;;;

(define power-5
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 7 i) 6)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 6 i) 5)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 5 i) 4)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 4 i) 3)))))]
         [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 3 i) 2)))))]
         [p5 (lambda (x) (Sigma x (lambda (i) (p4 (quotient (* 2 i) 1)))))])
    p5))

;;; from
;;;   (lambda (x) (expt 0 x))
;;; to
;;;   (lambda (x) (expt (+ x 1) 5))

(unless (test-power 10 5 power-5)
  (errorf 'test-power "failed for power-5"))

;;;;;;;;;;

;;; Section 4.3

(define test-power_op
  (lambda (m n p)
    (bounded-function-equality m p alpha)))

;;;;;

(define power-0_op
  (let* ([p0 (lambda (x)
               (expt (+ x 1) 0))])
    (backward-difference p0)))

;;; from
;;;   (lambda (x) (expt (+ x 1) 0))
;;; to
;;;   (lambda (x) (expt 0 x))

(unless (test-power_op 10 0 power-0_op)
  (errorf 'test-power_op "failed for power-0_op"))

;;;;;

(define power-1_op
  (let* ([p1 (lambda (x)
               (expt (+ x 1) 1))]
         [p0 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 1 0) (expt (+ (quotient x 2) 1) 0))
                   ((backward-difference p1) (+ (* 1 (quotient x 2)) (remainder x 2)))))])
    (backward-difference p0)))

;;; from
;;;   (lambda (x) (expt (+ x 1) 1))
;;; to
;;;   (lambda (x) (expt 0 x))

(unless (test-power_op 10 1 power-1_op)
  (errorf 'test-power_op "failed for power-1_op"))

;;;;;

(define power-2_op
  (let* ([p2 (lambda (x)
               (expt (+ x 1) 2))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 2 1) (expt (+ (quotient x 2) 1) 1))
                   ((backward-difference p2) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p0 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 2 0) (expt (+ (quotient x 3) 1) 0))
                   ((backward-difference p1) (+ (* 2 (quotient x 3)) (remainder x 3)))))])
    (backward-difference p0)))

;;; from
;;;   (lambda (x) (expt (+ x 1) 2))
;;; to
;;;   (lambda (x) (expt 0 x))

(unless (test-power_op 10 2 power-2_op)
  (errorf 'test-power_op "failed for power-2_op"))

;;;;;

(define power-3_op
  (let* ([p3 (lambda (x)
               (expt (+ x 1) 3))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 3 2) (expt (+ (quotient x 2) 1) 2))
                   ((backward-difference p3) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 3 1) (expt (+ (quotient x 3) 1) 1))
                   ((backward-difference p2) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p0 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 3 0) (expt (+ (quotient x 4) 1) 0))
                   ((backward-difference p1) (+ (* 3 (quotient x 4)) (remainder x 4)))))])
    (backward-difference p0)))

;;; from
;;;   (lambda (x) (expt (+ x 1) 3))
;;; to
;;;   (lambda (x) (expt 0 x))

(unless (test-power_op 10 3 power-3_op)
  (errorf 'test-power_op "failed for power-3_op"))

;;; inverseness

(define power-3_2
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 5 i) 4)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 4 i) 3)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 3 i) 2)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 2 i) 1)))))])
    p2))

(define power-3_op_2
  (let* ([p3 (lambda (x)
               (expt (+ x 1) 3))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 3 2) (expt (+ (quotient x 2) 1) 2))
                   ((backward-difference p3) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 3 1) (expt (+ (quotient x 3) 1) 1))
                   ((backward-difference p2) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p0 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 3 0) (expt (+ (quotient x 4) 1) 0))
                   ((backward-difference p1) (+ (* 3 (quotient x 4)) (remainder x 4)))))])
    p2))

(unless (bounded-function-equality 10 power-3_2 power-3_op_2)
  (errorf 'test-power-and-power_op "failed for power-3_2 and power-3_op_2"))

(define power-3_1
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 5 i) 4)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 4 i) 3)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 3 i) 2)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 2 i) 1)))))])
    p1))

(define power-3_op_1
  (let* ([p3 (lambda (x)
               (expt (+ x 1) 3))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 3 2) (expt (+ (quotient x 2) 1) 2))
                   ((backward-difference p3) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 3 1) (expt (+ (quotient x 3) 1) 1))
                   ((backward-difference p2) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p0 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 3 0) (expt (+ (quotient x 4) 1) 0))
                   ((backward-difference p1) (+ (* 3 (quotient x 4)) (remainder x 4)))))])
    p1))

(unless (bounded-function-equality 10 power-3_1 power-3_op_1)
  (errorf 'test-power-and-power_op "failed for power-3_1 and power-3_op_1"))

(define power-3_0
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 5 i) 5)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 4 i) 3)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 3 i) 2)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 2 i) 1)))))])
    p0))

(define power-3_op_0
  (let* ([p3 (lambda (x)
               (expt (+ x 1) 3))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 3 2) (expt (+ (quotient x 2) 1) 2))
                   ((backward-difference p3) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 3 1) (expt (+ (quotient x 3) 1) 1))
                   ((backward-difference p2) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p0 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 3 0) (expt (+ (quotient x 4) 1) 0))
                   ((backward-difference p1) (+ (* 3 (quotient x 4)) (remainder x 4)))))])
    p0))

(unless (bounded-function-equality 10 power-3_0 power-3_op_0)
  (errorf 'test-power-and-power_op "failed for power-3_0 and power-3_op_0"))

;;;;;

(define power-4_op
  (let* ([p4 (lambda (x)
               (expt (+ x 1) 4))]
         [p3 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 4 3) (expt (+ (quotient x 2) 1) 3))
                   ((backward-difference p4) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 4 2) (expt (+ (quotient x 3) 1) 2))
                   ((backward-difference p3) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 4 1) (expt (+ (quotient x 4) 1) 1))
                   ((backward-difference p2) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
         [p0 (lambda (x) 
               (if (= (remainder (+ x 1) 5) 0)
                   (* (binomial-coefficient 4 0) (expt (+ (quotient x 5) 1) 0))
                   ((backward-difference p1) (+ (* 4 (quotient x 5)) (remainder x 5)))))])
    (backward-difference p0)))

;;; from
;;;   (lambda (x) (expt (+ x 1) 4))
;;; to
;;;   (lambda (x) (expt 0 x))

(unless (test-power_op 10 4 power-4_op)
  (errorf 'test-power_op "failed for power-4_op"))

;;; inverseness

(define power-4_3
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 6 i) 5)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 5 i) 4)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 4 i) 3)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 3 i) 2)))))]
         [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 2 i) 1)))))])
    p3))

(define power-4_op_3
  (let* ([p4 (lambda (x)
               (expt (+ x 1) 4))]
         [p3 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 4 3) (expt (+ (quotient x 2) 1) 3))
                   ((backward-difference p4) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 4 2) (expt (+ (quotient x 3) 1) 2))
                   ((backward-difference p3) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ (+ x 1) 1) 4) 0)
                   (* (binomial-coefficient 4 1) (expt (+ (quotient x 4) 1) 1))
                   ((backward-difference p2) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
         [p0 (lambda (x) 
               (if (= (remainder (+ x 1) 5) 0)
                   (* (binomial-coefficient 4 0) (expt (+ (quotient x 5) 1) 0))
                   ((backward-difference p1) (+ (* 4 (quotient x 5)) (remainder x 5)))))])
    p3))

(unless (bounded-function-equality 10 power-4_3 power-4_op_3)
  (errorf 'test-power-and-power_op "failed for power-4_3 and power-4_op_3"))

(define power-4_2
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 6 i) 5)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 5 i) 4)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 4 i) 3)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 3 i) 2)))))]
         [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 2 i) 1)))))])
    p2))

(define power-4_op_2
  (let* ([p4 (lambda (x)
               (expt (+ x 1) 4))]
         [p3 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 4 3) (expt (+ (quotient x 2) 1) 3))
                   ((backward-difference p4) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 4 2) (expt (+ (quotient x 3) 1) 2))
                   ((backward-difference p3) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ (+ x 1) 1) 4) 0)
                   (* (binomial-coefficient 4 1) (expt (+ (quotient x 4) 1) 1))
                   ((backward-difference p2) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
         [p0 (lambda (x) 
               (if (= (remainder (+ x 1) 5) 0)
                   (* (binomial-coefficient 4 0) (expt (+ (quotient x 5) 1) 0))
                   ((backward-difference p1) (+ (* 4 (quotient x 5)) (remainder x 5)))))])
    p2))

(unless (bounded-function-equality 10 power-4_2 power-4_op_2)
  (errorf 'test-power-and-power_op "failed for power-4_2 and power-4_op_2"))

(define power-4_1
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 6 i) 5)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 5 i) 4)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 4 i) 3)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 3 i) 2)))))]
         [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 2 i) 1)))))])
    p1))

(define power-4_op_1
  (let* ([p4 (lambda (x)
               (expt (+ x 1) 4))]
         [p3 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 4 3) (expt (+ (quotient x 2) 1) 3))
                   ((backward-difference p4) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 4 2) (expt (+ (quotient x 3) 1) 2))
                   ((backward-difference p3) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 4 1) (expt (+ (quotient x 4) 1) 1))
                   ((backward-difference p2) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
         [p0 (lambda (x) 
               (if (= (remainder (+ x 1) 5) 0)
                   (* (binomial-coefficient 4 0) (expt (+ (quotient x 5) 1) 0))
                   ((backward-difference p1) (+ (* 4 (quotient x 5)) (remainder x 5)))))])
    p1))

(unless (bounded-function-equality 10 power-4_1 power-4_op_1)
  (errorf 'test-power-and-power_op "failed for power-4_1 and power-4_op_1"))

(define power-4_0
  (let* ([al alpha]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 6 i) 5)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 5 i) 4)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 4 i) 3)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 3 i) 2)))))]
         [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 2 i) 1)))))])
    p0))

(define power-4_op_0
  (let* ([p4 (lambda (x)
               (expt (+ x 1) 4))]
         [p3 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 4 3) (expt (+ (quotient x 2) 1) 3))
                   ((backward-difference p4) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 4 2) (expt (+ (quotient x 3) 1) 2))
                   ((backward-difference p3) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 4 1) (expt (+ (quotient x 4) 1) 1))
                   ((backward-difference p2) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
         [p0 (lambda (x) 
               (if (= (remainder (+ x 1) 5) 0)
                   (* (binomial-coefficient 4 0) (expt (+ (quotient x 5) 1) 0))
                   ((backward-difference p1) (+ (* 4 (quotient x 5)) (remainder x 5)))))])
    p0))

(unless (bounded-function-equality 10 power-4_0 power-4_op_0)
  (errorf 'test-power-and-power_op "failed for power-4_0 and power-4_op_0"))

;;;;;

(define power-5_op
  (let* ([p5 (lambda (x)
               (expt (+ x 1) 5))]
         [p4 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 5 4) (expt (+ (quotient x 2) 1) 4))
                   ((backward-difference p5) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p3 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 5 3) (expt (+ (quotient x 3) 1) 3))
                   ((backward-difference p4) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 5 2) (expt (+ (quotient x 4) 1) 2))
                   ((backward-difference p3) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 5) 0)
                   (* (binomial-coefficient 5 1) (expt (+ (quotient x 5) 1) 1))
                   ((backward-difference p2) (+ (* 4 (quotient x 5)) (remainder x 5)))))]
         [p0 (lambda (x)
               (if (= (remainder (+ x 1) 6) 0)
                   (* (binomial-coefficient 5 0) (expt (+ (quotient x 6) 1) 0))
                   ((backward-difference p1) (+ (* 5 (quotient x 6)) (remainder x 6)))))])
    (backward-difference p0)))

;;; from
;;;   (lambda (x) (expt (+ x 1) 5))
;;; to
;;;   (lambda (x) (expt 0 x))

(unless (test-power_op 10 5 power-5_op)
  (errorf 'test-power_op "failed for power-5_op"))

;;; inverseness:

(define power-5_4
  (let* ([al (lambda (n) (expt 0 n))]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 7 i) 6)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 6 i) 5)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 5 i) 4)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 4 i) 3)))))]
         [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 3 i) 2)))))]
         [p5 (lambda (x) (Sigma x (lambda (i) (p4 (quotient (* 2 i) 1)))))])
    p4))

(define power-5_op_4
  (let* ([p5 (lambda (x)
               (expt (+ x 1) 5))]
         [p4 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 5 4) (expt (+ (quotient x 2) 1) 4))
                   ((backward-difference p5) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p3 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 5 3) (expt (+ (quotient x 3) 1) 3))
                   ((backward-difference p4) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 5 2) (expt (+ (quotient x 4) 1) 2))
                   ((backward-difference p3) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 5) 0)
                   (* (binomial-coefficient 5 1) (expt (+ (quotient x 5) 1) 1))
                   ((backward-difference p2) (+ (* 4 (quotient x 5)) (remainder x 5)))))]
         [p0 (lambda (x)
               (if (= (remainder (+ x 1) 6) 0)
                   (* (binomial-coefficient 5 0) (expt (+ (quotient x 6) 1) 0))
                   ((backward-difference p1) (+ (* 5 (quotient x 6)) (remainder x 6)))))])
    p4))

(unless (bounded-function-equality 10 power-5_4 power-5_op_4)
  (errorf 'test-power-and-power_op "failed for power-5_4 and power-5_op_4"))

(define power-5_3
  (let* ([al (lambda (n) (expt 0 n))]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 7 i) 6)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 6 i) 5)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 5 i) 4)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 4 i) 3)))))]
         [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 3 i) 2)))))]
         [p5 (lambda (x) (Sigma x (lambda (i) (p4 (quotient (* 2 i) 1)))))])
    p3))

(define power-5_op_3
  (let* ([p5 (lambda (x)
               (expt (+ x 1) 5))]
         [p4 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 5 4) (expt (+ (quotient x 2) 1) 4))
                   ((backward-difference p5) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p3 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 5 3) (expt (+ (quotient x 3) 1) 3))
                   ((backward-difference p4) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 5 2) (expt (+ (quotient x 4) 1) 2))
                   ((backward-difference p3) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 5) 0)
                   (* (binomial-coefficient 5 1) (expt (+ (quotient x 5) 1) 1))
                   ((backward-difference p2) (+ (* 4 (quotient x 5)) (remainder x 5)))))]
         [p0 (lambda (x)
               (if (= (remainder (+ x 1) 6) 0)
                   (* (binomial-coefficient 5 0) (expt (+ (quotient x 6) 1) 0))
                   ((backward-difference p1) (+ (* 5 (quotient x 6)) (remainder x 6)))))])
    p3))

(unless (bounded-function-equality 10 power-5_3 power-5_op_3)
  (errorf 'test-power-and-power_op "failed for power-5_3 and power-5_op_3"))

(define power-5_2
  (let* ([al (lambda (n) (expt 0 n))]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 7 i) 6)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 6 i) 5)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 5 i) 4)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 4 i) 3)))))]
         [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 3 i) 2)))))]
         [p5 (lambda (x) (Sigma x (lambda (i) (p4 (quotient (* 2 i) 1)))))])
    p2))

(define power-5_op_2
  (let* ([p5 (lambda (x)
               (expt (+ x 1) 5))]
         [p4 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 5 4) (expt (+ (quotient x 2) 1) 4))
                   ((backward-difference p5) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p3 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 5 3) (expt (+ (quotient x 3) 1) 3))
                   ((backward-difference p4) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 5 2) (expt (+ (quotient x 4) 1) 2))
                   ((backward-difference p3) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 5) 0)
                   (* (binomial-coefficient 5 1) (expt (+ (quotient x 5) 1) 1))
                   ((backward-difference p2) (+ (* 4 (quotient x 5)) (remainder x 5)))))]
         [p0 (lambda (x)
               (if (= (remainder (+ x 1) 6) 0)
                   (* (binomial-coefficient 5 0) (expt (+ (quotient x 6) 1) 0))
                   ((backward-difference p1) (+ (* 5 (quotient x 6)) (remainder x 6)))))])
    p2))

(unless (bounded-function-equality 10 power-5_2 power-5_op_2)
  (errorf 'test-power-and-power_op "failed for power-5_2 and power-5_op_2"))

(define power-5_1
  (let* ([al (lambda (n) (expt 0 n))]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 7 i) 6)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 6 i) 5)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 5 i) 4)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 4 i) 3)))))]
         [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 3 i) 2)))))]
         [p5 (lambda (x) (Sigma x (lambda (i) (p4 (quotient (* 2 i) 1)))))])
    p1))

(define power-5_op_1
  (let* ([p5 (lambda (x)
               (expt (+ x 1) 5))]
         [p4 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 5 4) (expt (+ (quotient x 2) 1) 4))
                   ((backward-difference p5) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p3 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 5 3) (expt (+ (quotient x 3) 1) 3))
                   ((backward-difference p4) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 5 2) (expt (+ (quotient x 4) 1) 2))
                   ((backward-difference p3) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 5) 0)
                   (* (binomial-coefficient 5 1) (expt (+ (quotient x 5) 1) 1))
                   ((backward-difference p2) (+ (* 4 (quotient x 5)) (remainder x 5)))))]
         [p0 (lambda (x)
               (if (= (remainder (+ x 1) 6) 0)
                   (* (binomial-coefficient 5 0) (expt (+ (quotient x 6) 1) 0))
                   ((backward-difference p1) (+ (* 5 (quotient x 6)) (remainder x 6)))))])
    p1))

(unless (bounded-function-equality 10 power-5_1 power-5_op_1)
  (errorf 'test-power-and-power_op "failed for power-5_1 and power-5_op_1"))

(define power-5_0
  (let* ([al (lambda (n) (expt 0 n))]
         [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 7 i) 6)))))]
         [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 6 i) 5)))))]
         [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 5 i) 4)))))]
         [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 4 i) 3)))))]
         [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 3 i) 2)))))]
         [p5 (lambda (x) (Sigma x (lambda (i) (p4 (quotient (* 2 i) 1)))))])
    p0))

(define power-5_op_0
  (let* ([p5 (lambda (x)
               (expt (+ x 1) 5))]
         [p4 (lambda (x)
               (if (= (remainder (+ x 1) 2) 0)
                   (* (binomial-coefficient 5 4) (expt (+ (quotient x 2) 1) 4))
                   ((backward-difference p5) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
         [p3 (lambda (x)
               (if (= (remainder (+ x 1) 3) 0)
                   (* (binomial-coefficient 5 3) (expt (+ (quotient x 3) 1) 3))
                   ((backward-difference p4) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
         [p2 (lambda (x)
               (if (= (remainder (+ x 1) 4) 0)
                   (* (binomial-coefficient 5 2) (expt (+ (quotient x 4) 1) 2))
                   ((backward-difference p3) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
         [p1 (lambda (x)
               (if (= (remainder (+ x 1) 5) 0)
                   (* (binomial-coefficient 5 1) (expt (+ (quotient x 5) 1) 1))
                   ((backward-difference p2) (+ (* 4 (quotient x 5)) (remainder x 5)))))]
         [p0 (lambda (x)
               (if (= (remainder (+ x 1) 6) 0)
                   (* (binomial-coefficient 5 0) (expt (+ (quotient x 6) 1) 0))
                   ((backward-difference p1) (+ (* 5 (quotient x 6)) (remainder x 6)))))])
    p0))

(unless (bounded-function-equality 10 power-5_0 power-5_op_0)
  (errorf 'test-power-and-power_op "failed for power-5_0 and power-5_op_0"))

;;;;;;;;;;

;;; Section 6

;{G}
(define g
  (lambda (j x)
    (if (<= j 0)
        (errorf 'g "non-positive first argument: ~s" j)
        (quotient (* (+ j 1) x) j))))
;{END}

;{MOESSNER}
(define moessner
  (lambda (x n)
    (if (< n 0)
        (errorf 'moessner "negative exponent: ~s" n)
        (letrec ([visit (lambda (i x j)
                          (if (= i 0)
                              1
                              (Sigma x (lambda (x)
                                         (visit (- i 1) (g j x) (+ j 1))))))])
          (visit n x 1)))))
;{END}

;;; Theorem 1

(unless (andmap (lambda (n)
                  (andmap (lambda (x)
                            (= (moessner x n)
                               (expt (+ x 1) n)))
                          (iota 8)))
                (iota 8))
  (errorf 'test-Theorem-1 "failed"))

;;;;;;;;;;

;;; Section 7

;{MOESSNER-INIT}
(define moessner-init
  (lambda (x n init)
    (if (< n 0)
        (errorf 'moessner-init "negative exponent: ~s" n)
        (letrec ([visit (lambda (i x j)
                          (if (= i 0)
                              (init x)
                              (Sigma x (lambda (x)
                                         (visit (- i 1) (g j x) (+ j 1))))))])
          (visit n x 1)))))
;{END}

;;;;;

;;; Section 7.1

;;; Corollary 1

(unless (andmap (lambda (n)
                  (andmap (lambda (x)
                            (= (moessner-init x n (lambda (x) 1))
                               (expt (+ x 1) n)))
                          (iota 8)))
                (iota 8))
  (errorf 'test-Corollary-1 "failed"))

;;; Corollary 2

(unless (andmap (lambda (n)
                  (andmap (lambda (x)
                            (= (moessner-init x n (lambda (x)
                                                    (Sigma x (lambda (x) 1))))
                               (expt (+ x 1) (+ n 1))))
                          (iota 6)))
                (iota 6))
  (errorf 'test-Corollary-2 "failed"))

;;;;;

;;; Section 7.2

;;; Corollary 3

(unless (let ([a (random 100)])
          (andmap (lambda (n)
                    (andmap (lambda (x)
                              (= (moessner-init x n (lambda (x) 
                                                      a))
                                 (* a (expt (+ x 1) n))))
                            (iota 6)))
                  (iota 6)))
  (errorf 'test-Corollary-3 "failed"))

;;;;;

(define test-cpower
  (lambda (m n p c)
    (bounded-function-equality m p (lambda (x) (* c (expt (+ x 1) n))))))

;;;;;

(define cpower-5
  (lambda (c)
    (let* ([al (lambda (x) (* c (expt 0 x)))]
           [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 7 i) 6)))))]
           [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 6 i) 5)))))]
           [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 5 i) 4)))))]
           [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 4 i) 3)))))]
           [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 3 i) 2)))))]
           [p5 (lambda (x) (Sigma x (lambda (i) (p4 (quotient (* 2 i) 1)))))])
      p5)))

;;; from
;;;   (lambda (x) (* c (expt 0 x)))
;;; to
;;;   (lambda (x) (* c (expt (+ x 1) 5)))

(let ([c (random 50)])
  (unless (test-cpower 10 5 (cpower-5 c) c)
    (errorf 'test-cpower "failed for cpower-5 with ~s" c)))

;;;;;

(define test-cpower_op
  (lambda (m n p c)
    (bounded-function-equality m p (lambda (n) (* c (expt 0 n))))))

;;;;;

(define cpower-5_op
  (lambda (c)
    (let* ([p5 (lambda (x)
                 (* c (expt (+ x 1) 5)))]
           [p4 (lambda (x)
                 (if (= (remainder (+ x 1) 2) 0)
                     (* (binomial-coefficient 5 4) c (expt (+ (quotient x 2) 1) 4))
                     ((backward-difference p5) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
           [p3 (lambda (x)
                 (if (= (remainder (+ x 1) 3) 0)
                     (* (binomial-coefficient 5 3) c (expt (+ (quotient x 3) 1) 3))
                     ((backward-difference p4) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
           [p2 (lambda (x)
                 (if (= (remainder (+ x 1) 4) 0)
                     (* (binomial-coefficient 5 2) c (expt (+ (quotient x 4) 1) 2))
                     ((backward-difference p3) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
           [p1 (lambda (x)
                 (if (= (remainder (+ x 1) 5) 0)
                     (* (binomial-coefficient 5 1) c (expt (+ (quotient x 5) 1) 1))
                     ((backward-difference p2) (+ (* 4 (quotient x 5)) (remainder x 5)))))]
           [p0 (lambda (x)
                 (if (= (remainder (+ x 1) 6) 0)
                     (* (binomial-coefficient 5 0) c (expt (+ (quotient x 6) 1) 0))
                     ((backward-difference p1) (+ (* 5 (quotient x 6)) (remainder x 6)))))])
      (backward-difference p0))))

;;; from
;;;   (lambda (x) (* c (expt (+ x 1) 5)))
;;; to
;;;   (lambda (x) (* c (expt 0 x)))

(let ([c (random 50)])
  (unless (test-cpower_op 10 5 (cpower-5_op c) c)
    (errorf 'test-cpower_op "failed for cpower-5_op with ~s" c)))

;;; inverseness:

(define cpower-5_4
  (lambda (c)
    (let* ([al (lambda (x) (* c (expt 0 x)))]
           [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 7 i) 6)))))]
           [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 6 i) 5)))))]
           [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 5 i) 4)))))]
           [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 4 i) 3)))))]
           [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 3 i) 2)))))]
           [p5 (lambda (x) (Sigma x (lambda (i) (p4 (quotient (* 2 i) 1)))))])
      p4)))

(define cpower-5_op_4
  (lambda (c)
    (let* ([p5 (lambda (x)
                 (* c (expt (+ x 1) 5)))]
           [p4 (lambda (x)
                 (if (= (remainder (+ x 1) 2) 0)
                     (* (binomial-coefficient 5 4) c (expt (+ (quotient x 2) 1) 4))
                     ((backward-difference p5) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
           [p3 (lambda (x)
                 (if (= (remainder (+ x 1) 3) 0)
                     (* (binomial-coefficient 5 3) c (expt (+ (quotient x 3) 1) 3))
                     ((backward-difference p4) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
           [p2 (lambda (x)
                 (if (= (remainder (+ x 1) 4) 0)
                     (* (binomial-coefficient 5 2) c (expt (+ (quotient x 4) 1) 2))
                     ((backward-difference p3) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
           [p1 (lambda (x)
                 (if (= (remainder (+ x 1) 5) 0)
                     (* (binomial-coefficient 5 1) c (expt (+ (quotient x 5) 1) 1))
                     ((backward-difference p2) (+ (* 4 (quotient x 5)) (remainder x 5)))))]
           [p0 (lambda (x)
                 (if (= (remainder (+ x 1) 6) 0)
                     (* (binomial-coefficient 5 0) c (expt (+ (quotient x 6) 1) 0))
                     ((backward-difference p1) (+ (* 5 (quotient x 6)) (remainder x 6)))))])
      p4)))

(let ([c (random 50)])
  (unless (bounded-function-equality 10 (cpower-5_4 c) (cpower-5_op_4 c))
    (errorf 'test-cpower-and-cpower_op "failed for cpower-5_4 and cpower-5_op_4 with ~s" c)))

(define cpower-5_3
  (lambda (c)
    (let* ([al (lambda (x) (* c (expt 0 x)))]
           [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 7 i) 6)))))]
           [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 6 i) 5)))))]
           [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 5 i) 4)))))]
           [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 4 i) 3)))))]
           [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 3 i) 2)))))]
           [p5 (lambda (x) (Sigma x (lambda (i) (p4 (quotient (* 2 i) 1)))))])
      p3)))

(define cpower-5_op_3
  (lambda (c)
    (let* ([p5 (lambda (x)
                 (* c (expt (+ x 1) 5)))]
           [p4 (lambda (x)
                 (if (= (remainder (+ x 1) 2) 0)
                     (* (binomial-coefficient 5 4) c (expt (+ (quotient x 2) 1) 4))
                     ((backward-difference p5) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
           [p3 (lambda (x)
                 (if (= (remainder (+ x 1) 3) 0)
                     (* (binomial-coefficient 5 3) c (expt (+ (quotient x 3) 1) 3))
                     ((backward-difference p4) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
           [p2 (lambda (x)
                 (if (= (remainder (+ x 1) 4) 0)
                     (* (binomial-coefficient 5 2) c (expt (+ (quotient x 4) 1) 2))
                     ((backward-difference p3) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
           [p1 (lambda (x)
                 (if (= (remainder (+ x 1) 5) 0)
                     (* (binomial-coefficient 5 1) c (expt (+ (quotient x 5) 1) 1))
                     ((backward-difference p2) (+ (* 4 (quotient x 5)) (remainder x 5)))))]
           [p0 (lambda (x)
                 (if (= (remainder (+ x 1) 6) 0)
                     (* (binomial-coefficient 5 0) c (expt (+ (quotient x 6) 1) 0))
                     ((backward-difference p1) (+ (* 5 (quotient x 6)) (remainder x 6)))))])
      p3)))

(let ([c (random 50)])
  (unless (bounded-function-equality 10 (cpower-5_3 c) (cpower-5_op_3 c))
    (errorf 'test-cpower-and-cpower_op "failed for cpower-5_3 and cpower-5_op_3 with ~s" c)))

(define cpower-5_2
  (lambda (c)
    (let* ([al (lambda (x) (* c (expt 0 x)))]
           [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 7 i) 6)))))]
           [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 6 i) 5)))))]
           [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 5 i) 4)))))]
           [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 4 i) 3)))))]
           [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 3 i) 2)))))]
           [p5 (lambda (x) (Sigma x (lambda (i) (p4 (quotient (* 2 i) 1)))))])
      p2)))

(define cpower-5_op_2
  (lambda (c)
    (let* ([p5 (lambda (x)
                 (* c (expt (+ x 1) 5)))]
           [p4 (lambda (x)
                 (if (= (remainder (+ x 1) 2) 0)
                     (* (binomial-coefficient 5 4) c (expt (+ (quotient x 2) 1) 4))
                     ((backward-difference p5) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
           [p3 (lambda (x)
                 (if (= (remainder (+ x 1) 3) 0)
                     (* (binomial-coefficient 5 3) c (expt (+ (quotient x 3) 1) 3))
                     ((backward-difference p4) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
           [p2 (lambda (x)
                 (if (= (remainder (+ x 1) 4) 0)
                     (* (binomial-coefficient 5 2) c (expt (+ (quotient x 4) 1) 2))
                     ((backward-difference p3) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
           [p1 (lambda (x)
                 (if (= (remainder (+ x 1) 5) 0)
                     (* (binomial-coefficient 5 1) c (expt (+ (quotient x 5) 1) 1))
                     ((backward-difference p2) (+ (* 4 (quotient x 5)) (remainder x 5)))))]
           [p0 (lambda (x)
                 (if (= (remainder (+ x 1) 6) 0)
                     (* (binomial-coefficient 5 0) c (expt (+ (quotient x 6) 1) 0))
                     ((backward-difference p1) (+ (* 5 (quotient x 6)) (remainder x 6)))))])
      p2)))

(let ([c (random 50)])
  (unless (bounded-function-equality 10 (cpower-5_2 c) (cpower-5_op_2 c))
    (errorf 'test-cpower-and-cpower_op "failed for cpower-5_2 and cpower-5_op_2 with ~s" c)))

(define cpower-5_1
  (lambda (c)
    (let* ([al (lambda (x) (* c (expt 0 x)))]
           [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 7 i) 6)))))]
           [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 6 i) 5)))))]
           [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 5 i) 4)))))]
           [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 4 i) 3)))))]
           [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 3 i) 2)))))]
           [p5 (lambda (x) (Sigma x (lambda (i) (p4 (quotient (* 2 i) 1)))))])
      p1)))

(define cpower-5_op_1
  (lambda (c)
    (let* ([p5 (lambda (x)
                 (* c (expt (+ x 1) 5)))]
           [p4 (lambda (x)
                 (if (= (remainder (+ x 1) 2) 0)
                     (* (binomial-coefficient 5 4) c (expt (+ (quotient x 2) 1) 4))
                     ((backward-difference p5) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
           [p3 (lambda (x)
                 (if (= (remainder (+ x 1) 3) 0)
                     (* (binomial-coefficient 5 3) c (expt (+ (quotient x 3) 1) 3))
                     ((backward-difference p4) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
           [p2 (lambda (x)
                 (if (= (remainder (+ x 1) 4) 0)
                     (* (binomial-coefficient 5 2) c (expt (+ (quotient x 4) 1) 2))
                     ((backward-difference p3) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
           [p1 (lambda (x)
                 (if (= (remainder (+ x 1) 5) 0)
                     (* (binomial-coefficient 5 1) c (expt (+ (quotient x 5) 1) 1))
                     ((backward-difference p2) (+ (* 4 (quotient x 5)) (remainder x 5)))))]
           [p0 (lambda (x)
                 (if (= (remainder (+ x 1) 6) 0)
                     (* (binomial-coefficient 5 0) c (expt (+ (quotient x 6) 1) 0))
                     ((backward-difference p1) (+ (* 5 (quotient x 6)) (remainder x 6)))))])
      p1)))

(let ([c (random 50)])
  (unless (bounded-function-equality 10 (cpower-5_1 c) (cpower-5_op_1 c))
    (errorf 'test-cpower-and-cpower_op "failed for cpower-5_1 and cpower-5_op_1 with ~s" c)))

(define cpower-5_0
  (lambda (c)
    (let* ([al (lambda (x) (* c (expt 0 x)))]
           [p0 (lambda (x) (Sigma x (lambda (i) (al (quotient (* 7 i) 6)))))]
           [p1 (lambda (x) (Sigma x (lambda (i) (p0 (quotient (* 6 i) 5)))))]
           [p2 (lambda (x) (Sigma x (lambda (i) (p1 (quotient (* 5 i) 4)))))]
           [p3 (lambda (x) (Sigma x (lambda (i) (p2 (quotient (* 4 i) 3)))))]
           [p4 (lambda (x) (Sigma x (lambda (i) (p3 (quotient (* 3 i) 2)))))]
           [p5 (lambda (x) (Sigma x (lambda (i) (p4 (quotient (* 2 i) 1)))))])
      p0)))

(define cpower-5_op_0
  (lambda (c)
    (let* ([p5 (lambda (x)
                 (* c (expt (+ x 1) 5)))]
           [p4 (lambda (x)
                 (if (= (remainder (+ x 1) 2) 0)
                     (* (binomial-coefficient 5 4) c (expt (+ (quotient x 2) 1) 4))
                     ((backward-difference p5) (+ (* 1 (quotient x 2)) (remainder x 2)))))]
           [p3 (lambda (x)
                 (if (= (remainder (+ x 1) 3) 0)
                     (* (binomial-coefficient 5 3) c (expt (+ (quotient x 3) 1) 3))
                     ((backward-difference p4) (+ (* 2 (quotient x 3)) (remainder x 3)))))]
           [p2 (lambda (x)
                 (if (= (remainder (+ x 1) 4) 0)
                     (* (binomial-coefficient 5 2) c (expt (+ (quotient x 4) 1) 2))
                     ((backward-difference p3) (+ (* 3 (quotient x 4)) (remainder x 4)))))]
           [p1 (lambda (x)
                 (if (= (remainder (+ x 1) 5) 0)
                     (* (binomial-coefficient 5 1) c (expt (+ (quotient x 5) 1) 1))
                     ((backward-difference p2) (+ (* 4 (quotient x 5)) (remainder x 5)))))]
           [p0 (lambda (x)
                 (if (= (remainder (+ x 1) 6) 0)
                     (* (binomial-coefficient 5 0) c (expt (+ (quotient x 6) 1) 0))
                     ((backward-difference p1) (+ (* 5 (quotient x 6)) (remainder x 6)))))])
      p0)))

(let ([c (random 50)])
  (unless (bounded-function-equality 10 (cpower-5_0 c) (cpower-5_op_0 c))
    (errorf 'test-cpower-and-cpower_op "failed for cpower-5_0 and cpower-5_op_0 with ~s" c)))

;;;;;

;;; Section 7.3

;{MOESSNER-INIT-PLUS}
(define moessner-init-plus
  (lambda (x n init)
    (if (< n 0)
        (errorf 'moessner-init-plus "negative exponent: ~s" n)
        (letrec ([visit (lambda (i x j)
                          (if (= i 0)
                              (init x)
                              (Sigma x (lambda (x)
                                         (visit (- i 1) (g j x) (+ j 1))))))])
          (visit (+ n 1) x 1)))))
;{END}

;;; Corollary 4

(unless (andmap (lambda (n)
                  (andmap (lambda (x)
                            (= (moessner-init-plus x n (lambda (x)
                                                         (if (= x 0)
                                                             1
                                                             0)))
                               (expt (+ x 1) n)))
                          (iota 7)))
                (iota 7))
  (errorf 'test-Corollary-4 "failed"))

;;; Corollary 5

(unless (let ([a (random 100)])
          (andmap (lambda (n)
                    (andmap (lambda (x)
                              (= (moessner-init-plus x n (lambda (x)
                                                           (if (= x 0)
                                                               a
                                                               0)))
                                 (* a (expt (+ x 1) n))))
                            (iota 7)))
                  (iota 7)))
  (errorf 'test-Corollary-5 "failed"))

;;; Corollary 6

(unless (let ([a (random 100)]
              [d (random 100)])
          (andmap (lambda (n)
                    (andmap (lambda (x)
                              (= (moessner-init-plus x n (lambda (x)
                                                           (if (= x 0)
                                                               a
                                                               d)))
                                 (* (+ a (* d x)) (expt (+ x 1) n))))
                            (iota 7)))
                  (iota 7)))
  (errorf 'test-Corollary-6 "failed"))

;;;;;;;;;;

;;; Section 7.4

;{MOESSNER-FOLD}
(define moessner-fold
  (lambda (x n init g)
    (if (< n 0)
        (errorf 'moessner-fold "negative exponent: ~s" n)
        (letrec ([visit (lambda (i x j)
                          (if (= i 0)
                              (init x)
                              (Sigma x (lambda (x)
                                         (visit (- i 1) (g j x) (+ j 1))))))])
          (visit n x 1)))))
;{END}

;;; Corollary 7

(unless (andmap (lambda (n)
                  (andmap (lambda (x)
                            (= (moessner-fold x n (lambda (x) 1) g)
                               (expt (+ x 1) n)))
                          (iota 7)))
                (iota 7))
  (errorf 'test-Corollary-7 "failed"))

;;; Corollary 8

(unless (andmap (lambda (n)
                  (andmap (lambda (x)
                            (= (moessner-fold x n (lambda (x) 1) (lambda (j y) x))
                               (expt (+ x 1) n)))
                          (iota 7)))
                (iota 7))
  (errorf 'test-Corollary-8 "failed"))

(define times
  (lambda (x c)
    (if (< x 0)
        (errorf 'times "negative first argument ~s" x)
        (letrec ([visit (lambda (i)
                          (if (= 0 (remainder i 2))
                              (if (= i 0)
                                  0
                                  (let ([y (visit (quotient i 2))])
                                    (+ y y)))
                              (let ([y (visit (quotient i 2))])
                                (+ (+ y y) c))))])
          (visit x)))))

(unless (let ([x (+ (random 100) 1)] [y (+ (random 100) 1)]) (= (times x y) (* x y)))
  (errorf 'test-times "failed"))

(define mpower-times
  (lambda (x n)
    (if (< n 0)
        (errorf 'mpower-times "negative exponent ~s" n)
        (let ([y (+ x 1)])
          (letrec ([visit (lambda (i)
                            (if (= i 0)
                                1
                                (times y (visit (- i 1)))))])
            (visit n))))))

(unless (andmap (lambda (n)
                  (andmap (lambda (x)
                            (= (mpower-times x n)
                               (expt (+ x 1) n)))
                          (iota 7)))
                (iota 7))
  (errorf 'test-mpower-times "failed"))

;;;;;

;;; Section 7.5

(define moessner_rising-fac
  (lambda (n)
    (moessner-fold 0 n (lambda (x) 1) (lambda (j y) j))))

(unless (bounded-function-equality 10 fac moessner_rising-fac)
  (errorf 'test-moessner_rising-fac "failed"))

(define moessner_falling-fac
  (lambda (n)
    (moessner-fold 0 n (lambda (x) 1) (lambda (j y) (- n j)))))

(unless (bounded-function-equality 10 fac moessner_falling-fac)
  (errorf 'test-moessner_falling-fac "failed"))

;;;;;

;;; Section 7.6

(define catalan_closed
  (lambda (n)
    (if (< n 0)
        (errorf 'catalan_closed "negative input: ~s" n)
        (quotient (binomial-coefficient (+ (* 2 n) 1) n) (+ (* 2 n) 1)))))

(define catalan_rec
  (lambda (n)
    (if (< n 0)
        (errorf 'catalan_rec "negative input: ~s" n)
        (letrec ([visit (lambda (i)
                          (if (= i 0)
                              1
                              (let ([ip (- i 1)])
                                (quotient (* (* 2 (+ (* 2 ip) 1))
                                             (visit ip))
                                          (+ ip 2)))))])
          (visit n)))))

(unless (bounded-function-equality 10 catalan_closed catalan_rec)
  (errorf 'test-catalan-closed-rec "failed"))

(define catalan_rec-with-rational-arithmetic
  (lambda (n)
    (if (< n 0)
        (errorf 'catalan_rec-with-rational-arithmetic "negative input: ~s" n)
        (letrec ([visit (lambda (i)
                          (if (= i 0)
                              1
                              (let ([ip (- i 1)])
                                (* (/ (* 2 (+ (* 2 ip) 1))
                                      (+ ip 2))
                                   (visit ip)))))])
          (visit n)))))

(unless (bounded-function-equality 10 catalan_closed catalan_rec-with-rational-arithmetic)
  (errorf 'test-catalan-closed-rec "failed"))

(define catalan_cnv
  (lambda (n)
    (if (< n 0)
        (errorf 'catalan_cnv "negative input: ~s" n)
        (letrec ([visit (lambda (i)
                          (if (= i 0)
                              1
                              (let ([ip (- i 1)])
                                (Sigma ip (lambda (j)
                                            (* (visit j) (visit (- ip j))))))))])
          (visit n)))))

(unless (bounded-function-equality 10 catalan_rec catalan_cnv)
  (errorf 'test-catalan-rec-cnv "failed"))

(define moessner_catalan
  (lambda (n)
    (moessner-fold 0 n (lambda (x) 1) (lambda (j y) (+ y 1)))))

(unless (bounded-function-equality 10 catalan_cnv moessner_catalan)
  (errorf 'test-moessner-catalan "failed"))

(define catalan_add
  (lambda (n)
    (if (< n 0)
        (errorf 'catalan_add "negative input: ~s" n)
        (letrec ([visit (lambda (i x)
                          (if (= i 0)
                              1
                              (Sigma x (lambda (x)
                                         (visit (- i 1) (+ x 1))))))])
          (visit n 0)))))

(unless (bounded-function-equality 10 catalan_cnv catalan_add)
  (errorf 'test-catalan_add "failed"))

;;;;;;;;;;

;;; Section 8

;;;;;

;{MAP-SIGMA-IOTAP}
(define fused
  (lambda (x n f)
    (if (<= n 0)
        (errorf 'fused "non-positive input: ~s" n)
        (letrec ([visit (lambda (i j a)
                          (if (= i 0)
                              '()
                              (let ([a (+ (f j) a)])
                                (cons a (visit (- i 1) (+ j 1) a)))))])
          (let ([a (f 0)])
            (cons a (visit (* n x) 1 a)))))))
;{END}

;{MAP-SIGMA-IOTAP_SKIP}
(define fused_
  (lambda (x n f)
    (if (<= n 0)
        (errorf 'fused_ "non-positive input: ~s" n)
        (let ([np (- n 1)])
          (letrec ([visit (lambda (i j a)
                            (if (= i 0)
                                '()
                                (let ([a (+ (f j) a)])
                                  (if (= (remainder j n) np)
                                      (visit (- i 1) (+ j 1) a)
                                      (cons a (visit (- i 1) (+ j 1) a))))))])
            (let ([a (f 0)])
              (cons a (visit (* n x) 1 a))))))))
;{END}

;{POWER-5}
(define power-5
  (lambda (x)
    (let* ([p5 (lambda (x)
                 1)]
           [p4 (lambda (x)
                 (Sigma x (lambda (i4)
                            (p5 (quotient (* 6 i4) 5)))))]
           [p3 (lambda (x)
                 (Sigma x (lambda (i3)
                            (p4 (quotient (* 5 i3) 4)))))]
           [p2 (lambda (x)
                 (Sigma x (lambda (i2)
                            (p3 (quotient (* 4 i2) 3)))))]
           [p1 (lambda (x)
                 (Sigma x (lambda (i1)
                            (p2 (quotient (* 3 i1) 2)))))])
      (Sigma x (lambda (i0)
                 (p1 (quotient (* 2 i0) 1)))))))
;{END}

(unless (bounded-function-equality 10 power-5 (lambda (x) (expt (+ x 1) 5)))
  (errorf 'test-power-5 "failed"))

;{MPOWER-5}
(define mpower-5
  (lambda (x)
    (let* ([a4 (map (lambda (x)
                      (Sigma x (lambda (i4)
                                 1)))
                    (iotap (* 5 x)))]
           [a3 (map (lambda (x)
                      (Sigma x (lambda (i3)
                                 (list-ref a4 (quotient (* 5 i3) 4)))))
                    (iotap (* 4 x)))]
           [a2 (map (lambda (x)
                      (Sigma x (lambda (i2)
                                 (list-ref a3 (quotient (* 4 i2) 3)))))
                    (iotap (* 3 x)))]
           [a1 (map (lambda (x)
                      (Sigma x (lambda (i1)
                                 (list-ref a2 (quotient (* 3 i1) 2)))))
                    (iotap (* 2 x)))])
      (Sigma x (lambda (i0)
                 (list-ref a1 (quotient (* 2 i0) 1)))))))
;{END}

(unless (bounded-function-equality 10 mpower-5 (lambda (x) (expt (+ x 1) 5)))
  (errorf 'test-mpower-5 "failed"))

;{MPOWER-5_LISTLESS_}
(define mpower-5_listless_
  (lambda (x)
    (let* ([a4 (fused_ x 5 (lambda (i4) 1))]
           [a3 (fused_ x 4 (lambda (i3) (list-ref a4 i3)))]
           [a2 (fused_ x 3 (lambda (i2) (list-ref a3 i2)))]
           [a1 (fused_ x 2 (lambda (i1) (list-ref a2 i1)))])
      (Sigma x (lambda (i0) (list-ref a1 i0))))))
;{END}

(unless (bounded-function-equality 10 mpower-5_listless_ (lambda (x) (expt (+ x 1) 5)))
  (errorf 'test-mpower-5_listless_ "failed"))

;{MPOWER-5_LISTLESS-TOO}
(define mpower-5_listless-too
  (lambda (x)
    (let* ([a4 (fused_ x 5 (lambda (i4)
                             1))]
           [a3 (fused_ x 4 (lambda (i3)
                             (list-ref a4 i3)))]
           [a2 (fused_ x 3 (lambda (i2)
                             (list-ref a3 i2)))]
           [a1 (fused_ x 2 (lambda (i1)
                             (list-ref a2 i1)))])
      (Sigma x (lambda (i0)
                 (list-ref a1 i0))))))
;{END}

(unless (bounded-function-equality 10 mpower-5_listless-too (lambda (x) (expt (+ x 1) 5)))
  (errorf 'test-mpower-5_listless-too "failed"))

;{MPOWER-5_LISTLESS}
(define mpower-5_listless
  (lambda (x)
    (let* ([a4 (fused x 5 (lambda (i4)
                            1))]
           [a3 (fused x 4 (lambda (i3)
                            (list-ref a4 (quotient (* 5 i3) 4))))]
           [a2 (fused x 3 (lambda (i2)
                            (list-ref a3 (quotient (* 4 i2) 3))))]
           [a1 (fused x 2 (lambda (i1)
                            (list-ref a2 (quotient (* 3 i1) 2))))])
      (Sigma x (lambda (i0)
                 (list-ref a1 (quotient (* 2 i0) 1)))))))
;{END}

(unless (bounded-function-equality 10 mpower-5_listless (lambda (x) (expt (+ x 1) 5)))
  (errorf 'test-mpower-5_listless "failed"))

;{MPOWER-5_LISTLESSSTAR}
(define mpower-5_listless*
  (lambda (x)
    (let* ([a4 (fused_ x 5 (lambda (i4)
                             1))]
           [a3 (fused_ x 4 (lambda (i3)
                             (list-ref a4 i3)))]
           [a2 (fused_ x 3 (lambda (i2)
                             (list-ref a3 i2)))]
           [a1 (fused_ x 2 (lambda (i1)
                             (list-ref a2 i1)))])
      (fused x 1 (lambda (i0)
                   (list-ref a1 i0))))))
;{END}

(unless (equal? (mpower-5_listless* 10) (map (lambda (x) (expt (+ x 1) 5)) (iotap 10)))
  (errorf 'test-mpower-5_listless* "failed"))

;;;;;;;;;;

;{POWER-6}
(define power-6
  (lambda (x)
    (let* ([p6 (lambda (x)
                 1)]
           [p5 (lambda (x)
                 (Sigma x (lambda (i5)
                            (p6 (quotient (* 7 i5) 6)))))]
           [p4 (lambda (x)
                 (Sigma x (lambda (i4)
                            (p5 (quotient (* 6 i4) 5)))))]
           [p3 (lambda (x)
                 (Sigma x (lambda (i3)
                            (p4 (quotient (* 5 i3) 4)))))]
           [p2 (lambda (x)
                 (Sigma x (lambda (i2)
                            (p3 (quotient (* 4 i2) 3)))))]
           [p1 (lambda (x)
                 (Sigma x (lambda (i1)
                            (p2 (quotient (* 3 i1) 2)))))])
      (Sigma x (lambda (i0)
                 (p1 (quotient (* 2 i0) 1)))))))
;{END}

(unless (bounded-function-equality 10 power-6 (lambda (x) (expt (+ x 1) 6)))
  (errorf 'test-power-6 "failed"))

;{MPOWER-6}
(define mpower-6
  (lambda (x)
    (let* ([a5 (map (lambda (x)
                      (Sigma x (lambda (i5)
                                 1)))
                    (iotap (* 6 x)))]
           [a4 (map (lambda (x)
                      (Sigma x (lambda (i4)
                                 (list-ref a5 (quotient (* 6 i4) 5)))))
                    (iotap (* 5 x)))]
           [a3 (map (lambda (x)
                      (Sigma x (lambda (i3)
                                 (list-ref a4 (quotient (* 5 i3) 4)))))
                    (iotap (* 4 x)))]
           [a2 (map (lambda (x)
                      (Sigma x (lambda (i2)
                                 (list-ref a3 (quotient (* 4 i2) 3)))))
                    (iotap (* 3 x)))]
           [a1 (map (lambda (x)
                      (Sigma x (lambda (i1)
                                 (list-ref a2 (quotient (* 3 i1) 2)))))
                    (iotap (* 2 x)))])
      (Sigma x (lambda (i0)
                 (list-ref a1 (quotient (* 2 i0) 1)))))))
;{END}

(unless (bounded-function-equality 10 mpower-6 (lambda (x) (expt (+ x 1) 6)))
  (errorf 'test-mpower-6 "failed"))

;{MPOWER-6_LISTLESS}
(define mpower-6_listless
  (lambda (x)
    (let* ([a5 (fused_ x 6 (lambda (i5)
                             1))]
           [a4 (fused_ x 5 (lambda (i4)
                             (list-ref a5 i4)))]
           [a3 (fused_ x 4 (lambda (i3)
                             (list-ref a4 i3)))]
           [a2 (fused_ x 3 (lambda (i2)
                             (list-ref a3 i2)))]
           [a1 (fused_ x 2 (lambda (i1)
                             (list-ref a2 i1)))])
      (Sigma x (lambda (i0)
                 (list-ref a1 i0))))))
;{END}

(unless (bounded-function-equality 10 mpower-6_listless (lambda (x) (expt (+ x 1) 6)))
  (errorf 'test-mpower-6_listless "failed"))

;{MPOWER-6_LISTLESSSTAR}
(define mpower-6_listless*
  (lambda (x)
    (let* ([a5 (fused_ x 6 (lambda (i5)
                             1))]
           [a4 (fused_ x 5 (lambda (i4)
                             (list-ref a5 i4)))]
           [a3 (fused_ x 4 (lambda (i3)
                             (list-ref a4 i3)))]
           [a2 (fused_ x 3 (lambda (i2)
                             (list-ref a3 i2)))]
           [a1 (fused_ x 2 (lambda (i1)
                             (list-ref a2 i1)))])
      (fused x 1 (lambda (i0)
                   (list-ref a1 i0))))))
;{END}

(unless (equal? (mpower-6_listless* 10) (map (lambda (x) (expt (+ x 1) 6)) (iotap 10)))
  (errorf 'test-mpower-6_listless* "failed"))

;;;;;

;{MOESSNER-WITH-DYNAMIC-PROGRAMMING}
(define moessner_
  (lambda (x n)
    (cond
      [(< n 0)
       (errorf 'moessner_ "negative exponent: ~s" n)]
      [(= n 0)
       1]
      [(= n 1)
       (Sigma x (lambda (i) 1))]
      [else
       (letrec ([visit (lambda (n a)
                         (if (= n 1)
                             (Sigma x (lambda (i)
                                        (list-ref a i)))
                             (visit (- n 1)
                                    (fused_ x n (lambda (i)
                                                  (list-ref a i))))))])
         (visit (- n 1)
                (fused_ x n (lambda (i) 1))))])))
;{END}

(unless (andmap (lambda (x)
                  (andmap (lambda (n)
                            (= (moessner_ x n)
                               (expt (+ x 1) n)))
                          (iotap 20)))
                (iotap 20))
  (errorf 'test-moessner_ "failed"))

;;;;;;;;;;

;;; end of summa-summarum.scm


==> anc/summa-summarum.v <==
(* summa-summarum.v *)
(* Time-stamp: <2024-06-30 12:36:45 olivier> *)

(* This file was written for the Coq Proof Assistant. *)
(* It accompanies "Summa Summarum: Moessner's Sieve without Dynamic Programming". *)

(* Olivier Danvy <danvy@acm.org> *)
(* Singapore, Sun 20 Jun 2024 *)

(* ********** *)

Ltac fold_unfold_tactic name := intros; unfold name; fold name; reflexivity.

Require Import Arith Bool.

(* ********** *)

(* Miscellanies *)

(* ***** *)

Fixpoint power (x n : nat) : nat :=
  match n with
  | O =>
    1
  | S n' =>
    x * power x n'
  end.

Lemma fold_unfold_power_O :
  forall x : nat,
    power x O =
    1.
Proof.
  fold_unfold_tactic power.
Qed.

Lemma fold_unfold_power_S :
  forall x n' : nat,
    power x (S n') =
    x * power x n'.
Proof.
  fold_unfold_tactic power.
Qed.

(* ***** *)

Lemma twice :
  forall n : nat,
    2 * S n = S (S (2 * n)).
Proof.
  intro n.
  ring.
Qed.

Lemma thrice :
  forall n : nat,
    3 * S n = S (S (S (3 * n))).
Proof.
  intro n.
  ring.
Qed.

Lemma div_0_Sn :
  forall n : nat,
    0 / S n = 0.
Proof.
  intro n.
  Search (_ / _).
  Check (Nat.div_0_l (S n)).
  Check (Nat.div_0_l (S n) (Nat.neq_succ_0 n)).
  exact (Nat.div_0_l (S n) (Nat.neq_succ_0 n)).
Qed.

Lemma mul_div_Sn :
  forall n x : nat,
    S n * x / S n = x.
Proof.
  intros n x.
  Search (_ / _).
  Check (Nat.div_mul x (S n)).
  Check (Nat.div_mul x (S n) (Nat.neq_succ_0 n)).
  rewrite -> Nat.mul_comm.
  exact (Nat.div_mul x (S n) (Nat.neq_succ_0 n)).
Qed.

Lemma mul_div_Sn' :
  forall n x : nat,
    S (S (S n) * x) / S (S n) = x.
Proof.
  intros n x.
  Search (_ / _).
  Check (Nat.div_add 1 x (S (S n))).
  rewrite <- (Nat.add_1_l (S (S n) * x)).
  Check (Nat.div_add 1 x (S (S n)) (Nat.neq_succ_0 (S n))).
  rewrite -> Nat.mul_comm.
  Check (Nat.div_add 1 x (S (S n)) (Nat.neq_succ_0 (S n))).
  rewrite -> (Nat.div_add 1 x (S (S n)) (Nat.neq_succ_0 (S n))).
  Search (1 / _).
  Check (Nat.div_1_l (S (S n))).
  Search (_ < _ -> S _ < S _).
  Check (lt_n_S 0 (S n)).
  Search (0 < S _).
  Check (Nat.lt_0_succ n).
  Check (lt_n_S 0 (S n) (Nat.lt_0_succ n)).
  Check (Nat.div_1_l (S (S n)) (lt_n_S 0 (S n) (Nat.lt_0_succ n))).
  rewrite -> (Nat.div_1_l (S (S n)) (lt_n_S 0 (S n) (Nat.lt_0_succ n))).
  reflexivity.
Qed.

(* ********** *)

Fixpoint Sigma (n : nat) (f : nat -> nat) : nat :=
  match n with
  | O =>
    f 0
  | S n' =>
    Sigma n' f + f n
  end.

Lemma fold_unfold_Sigma_O :
  forall (f : nat -> nat),
    Sigma 0 f =
    f 0.
Proof.
  fold_unfold_tactic Sigma.
Qed.

Lemma fold_unfold_Sigma_S :
  forall (n' : nat)
         (f : nat -> nat),
    Sigma (S n') f =
    Sigma n' f + f (S n').
Proof.
  fold_unfold_tactic Sigma.
Qed.

(* ***** *)

Lemma about_Sigma_with_a_constant_function :
  forall x n : nat,
    Sigma x (fun _ => n) = n * (S x).
Proof.
  intros x n.
  induction x as [ | x' IHx'].
  - rewrite -> fold_unfold_Sigma_O.
    ring.
  - rewrite -> fold_unfold_Sigma_S.
    rewrite -> IHx'.
    ring.
Qed.

Lemma about_Sigma_with_two_equivalent_functions :
  forall (x : nat)
         (f1 f2 : nat -> nat),
    (forall y : nat,
        f1 y = f2 y) ->
    Sigma x f1 = Sigma x f2.
Proof.
  intros x f1 f2 eq_f1_f2.
  induction x as [ | x' IHx'].
  - rewrite ->2 fold_unfold_Sigma_O.
    exact (eq_f1_f2 0).
  - rewrite ->2 fold_unfold_Sigma_S.
    rewrite -> IHx'.
    rewrite -> (eq_f1_f2 (S x')).
    reflexivity.
Qed.

(* ********** *)

Fixpoint binomial_coefficient (n k : nat) : nat :=
  match n with
    O =>
    match k with
      O =>
      1
    | S k' =>
      0
    end
  | S n' =>
    match k with
      O =>
      1
    | S k' =>
      binomial_coefficient n' k' + binomial_coefficient n' (S k')
    end
  end.

Lemma fold_unfold_binomial_coefficient_O :
  forall k : nat,
    binomial_coefficient 0 k =
    match k with
      O =>
      1
    | S k' =>
      0
    end.
Proof.
  fold_unfold_tactic binomial_coefficient.
Qed.

Lemma fold_unfold_binomial_coefficient_S :
  forall n' k : nat,
    binomial_coefficient (S n') k =
    match k with
      O =>
      1
    | S k' =>
      binomial_coefficient n' k' + binomial_coefficient n' (S k')
    end.
Proof.
  fold_unfold_tactic binomial_coefficient.
Qed.

Lemma about_binomial_coefficients_n_more_than_n :
  forall n k : nat,
    n < k <-> binomial_coefficient n k = 0.
Proof.
  intro n.
  induction n as [ | n' IHn']; intro k.
  - split.
    + intro H_k.
      case k as [ | k'].
      * Search (~ (_ < _)).
        Check (Nat.lt_irrefl 0 H_k).
        contradiction (Nat.lt_irrefl 0 H_k).
      * rewrite -> fold_unfold_binomial_coefficient_O.
        reflexivity.
    + intro H_k.
      case k as [ | k'].
      * rewrite -> fold_unfold_binomial_coefficient_O in H_k.
        discriminate H_k.
      * Search (0 < S _).
        exact (Nat.lt_0_succ k').
  - split.
    + intro H_k.
      case k as [ | k'].
      * Search (_ < 0).
        Check (Nat.nlt_0_r (S n') H_k).
        contradiction (Nat.nlt_0_r (S n') H_k).
      * rewrite -> fold_unfold_binomial_coefficient_S.
        destruct (IHn' k') as [lt_implies_O O_implies_lt].
        Search (S _ < S _ -> _ < _).
        Check (lt_implies_O (lt_S_n n' k' H_k)).
        rewrite -> (lt_implies_O (lt_S_n n' k' H_k)).
        rewrite -> Nat.add_0_l.
        destruct (IHn' (S k')) as [lt_implies_O' O_implies_lt'].
        Check lt_trans.
        Check (lt_trans n' (S n') (S k')).
        Search (_ < S _).
        Check (Nat.lt_succ_diag_r n').
        Check (lt_trans n' (S n') (S k') (Nat.lt_succ_diag_r n')).
        Check (lt_trans n' (S n') (S k') (Nat.lt_succ_diag_r n') H_k).
        Check (lt_implies_O' (lt_trans n' (S n') (S k') (Nat.lt_succ_diag_r n') H_k)).
        exact (lt_implies_O' (lt_trans n' (S n') (S k') (Nat.lt_succ_diag_r n') H_k)).
    + intro H_k.
      case k as [ | k'].
      * rewrite -> fold_unfold_binomial_coefficient_S in H_k.
        discriminate H_k.
      * rewrite -> fold_unfold_binomial_coefficient_S in H_k.
        Search (_ + _ = 0 -> _).
        destruct (plus_is_O (binomial_coefficient n' k') (binomial_coefficient n' (S k')) H_k) as [H_n'_k' H_n'_Sk'].
        destruct (IHn' k') as [lt_implies_O O_implies_lt].
        Check (O_implies_lt H_n'_k').
        Search (_ < _ -> S _ < S _).
        Check (lt_n_S n' k' (O_implies_lt H_n'_k')).
        exact (lt_n_S n' k' (O_implies_lt H_n'_k')).
Qed.

Lemma about_binomial_coefficients_n_0 :
  forall n : nat,
    binomial_coefficient n 0 = 1.
Proof.
  intros [ | n'].
  - rewrite -> fold_unfold_binomial_coefficient_O.
    reflexivity.
  - rewrite -> fold_unfold_binomial_coefficient_S.
    reflexivity.
Qed.

Lemma about_binomial_coefficients_n_n :
  forall n : nat,
    binomial_coefficient n n = 1.
Proof.
  intro n.
  induction n as [ | n' IHn'].
  - rewrite -> fold_unfold_binomial_coefficient_O.
    reflexivity.
  - rewrite -> fold_unfold_binomial_coefficient_S.
    Check (about_binomial_coefficients_n_more_than_n n' (S n')).
    destruct (about_binomial_coefficients_n_more_than_n n' (S n')) as [H_key _].
    Search (_ < S _).
    Check (Nat.lt_succ_diag_r n').
    Check (H_key (Nat.lt_succ_diag_r n')).
    rewrite -> (H_key (Nat.lt_succ_diag_r n')).
    rewrite -> Nat.add_0_r.
    exact IHn'.
Qed.

(* ********** *)

(* Executive summary: binomial coefficients *)

Fixpoint binomial_coefficient_sum (n i : nat) : nat :=
  match n with
    O =>
    1
  | S n' =>
    Sigma i (fun i => binomial_coefficient_sum n' i)
  end.

Lemma fold_unfold_binomial_coefficient_sum_O :
  forall i : nat,
    binomial_coefficient_sum O i =
    1.
Proof.
  fold_unfold_tactic binomial_coefficient_sum.
Qed.

Lemma fold_unfold_binomial_coefficient_sum_S :
  forall n' i : nat,
    binomial_coefficient_sum (S n') i =
    Sigma i (fun i => binomial_coefficient_sum n' i).
Proof.
  fold_unfold_tactic binomial_coefficient_sum.
Qed.

Compute (let f x n := (binomial_coefficient_sum n x =? binomial_coefficient (x + n) n) in
         (f 3 0 && f 3 1 && f 3 2 && f 5 2 && f 5 3)).

(* Lemma 1 in Section 9.2 *)

Lemma about_summing_binomial_coefficients :
  forall x n : nat,
    Sigma x (fun i => binomial_coefficient (i + n) n) = binomial_coefficient (x + S n) (S n).
Proof.
  intro x.
  induction x as [ | x' IHx']; intros [ | n'].
    + rewrite -> fold_unfold_Sigma_O.
      compute.
      reflexivity.
    + rewrite -> fold_unfold_Sigma_O.
      rewrite ->2 Nat.add_0_l.
      rewrite ->2 about_binomial_coefficients_n_n.
      reflexivity.
    + rewrite -> fold_unfold_Sigma_S.
      rewrite -> (IHx' 0).
      rewrite -> Nat.add_0_r.
      rewrite -> Nat.add_comm.
      rewrite ->2 Nat.add_1_r.
      exact (eq_sym (fold_unfold_binomial_coefficient_S (S x') 1)).
    + rewrite -> fold_unfold_Sigma_S.
      rewrite -> (IHx' (S n')).
      Check (fold_unfold_binomial_coefficient_S (S x' + S n') (S (S n'))).
      symmetry.
      rewrite <- plus_n_Sm.
      rewrite -> (Nat.add_comm (binomial_coefficient (x' + S (S n')) (S (S n'))) (binomial_coefficient (S x' + S n') (S n'))).
      rewrite <- (plus_n_Sm x' (S n')).
      rewrite <- (plus_Sn_m x' (S n')).
      exact (fold_unfold_binomial_coefficient_S (S x' + S n') (S (S n'))).
Qed.

(* Corollary 1 (and Corollary 20 in Section 7.7) *)

Theorem multiset_coefficients_as_nested_sums :
  forall x n : nat,
    binomial_coefficient_sum n x = binomial_coefficient (x + n) n.
Proof.
  intros x n.
  revert x.
  induction n as [ | n' IHn']; intro x.
  - rewrite -> fold_unfold_binomial_coefficient_sum_O.
    rewrite -> Nat.add_0_r.
    exact (eq_sym (about_binomial_coefficients_n_0 x)).
  - rewrite -> fold_unfold_binomial_coefficient_sum_S.
    Check (about_Sigma_with_two_equivalent_functions x (fun i => binomial_coefficient_sum n' i) (fun i => binomial_coefficient (i + n') n') IHn').
    rewrite -> (about_Sigma_with_two_equivalent_functions x (fun i => binomial_coefficient_sum n' i) (fun i => binomial_coefficient (i + n') n') IHn').
    exact (about_summing_binomial_coefficients x n').
Qed.

(* ********** *)

(* Executive summary: the Fibonacci function *)

Fixpoint fib (n : nat) : nat :=
  match n with
  | 0 =>
    0
  | S n' =>
    match n' with
    | 0 =>
      1
    | S n'' =>
      fib n' + fib n''
    end
  end.

Lemma fold_unfold_fib_O :
  fib 0 =
  0.
Proof.
  fold_unfold_tactic fib.
Qed.

Lemma fold_unfold_fib_S :
  forall n' : nat,
    fib (S n') =
    match n' with
    | 0 =>
      1
    | S n'' =>
      fib n' + fib n''
    end.
Proof.
  fold_unfold_tactic fib.
Qed.

Corollary fold_unfold_fib_SO :
  fib 1 =
  1.
Proof.
  rewrite -> fold_unfold_fib_S.
  reflexivity.
Qed.

Corollary fold_unfold_fib_SS :
  forall n'' : nat,
    fib (S (S n'')) =
    fib (S n'') + fib n''.
Proof.
  intro n''.
  rewrite -> fold_unfold_fib_S.
  reflexivity.
Qed.

Fixpoint fib_sum_aux (n i : nat) : nat :=
  match n with
    O =>
    1
  | S n' =>
    Sigma (1 - i) (fun j => fib_sum_aux n' j)
  end.

Definition fib_sum (n : nat) : nat :=
  Sigma 0 (fun i => fib_sum_aux n i).

Compute (let f n := (fib_sum n =? fib (n + 2)) in
         (f 0 && f 1 && f 2 && f 3 && f 4 && f 5 && f 6 && f 7 && f 8)).

Lemma fold_unfold_fib_sum_aux_O :
  forall i : nat,
    fib_sum_aux O i =
    1.
Proof.
  fold_unfold_tactic fib_sum_aux.
Qed.

Lemma fold_unfold_fib_sum_aux_S :
  forall n' i : nat,
    fib_sum_aux (S n') i =
    Sigma (1 - i) (fun j => fib_sum_aux n' j).
Proof.
  fold_unfold_tactic fib_sum_aux.
Qed.

Lemma nat_ind2 :
  forall P : nat -> Prop,
    P 0 ->
    P 1 ->
    (forall n : nat, P n -> P (S n) -> P (S (S n))) ->
    forall n : nat, P n.
Proof.
  intros P H_P0 H_P1 H_PSS n.
  assert (H2 : P n /\ P (S n)).
  { induction n as [ | n' [IHn' IHSn']].
    - Check (conj H_P0 H_P1).
      exact (conj H_P0 H_P1).
    - Check (H_PSS n' IHn' IHSn').
      Check (conj IHSn' (H_PSS n' IHn' IHSn')).
      exact (conj IHSn' (H_PSS n' IHn' IHSn')).
  } 
  destruct H2 as [ly _].
  exact ly.
Qed.

Theorem Fibonacci_numbers_as_nested_sums :
  forall n : nat,
    Sigma 0 (fun i => fib_sum_aux n i) = fib (n + 2).
Proof.
  intro n.
  rewrite -> fold_unfold_Sigma_O.
  rewrite -> (Nat.add_comm n 2); simpl (2 + n).
  induction n as [ | | n' IHn' IHSn'] using nat_ind2.
  - compute.
    reflexivity.
  - compute.
    reflexivity.
  - rewrite -> fold_unfold_fib_sum_aux_S.
    simpl (1 - 0).
    rewrite -> fold_unfold_Sigma_S.
    rewrite -> fold_unfold_Sigma_O.
    rewrite -> IHSn'.
    rewrite -> fold_unfold_fib_sum_aux_S.
    simpl (1 - 1).
    rewrite -> fold_unfold_Sigma_O.
    rewrite -> IHn'.
    symmetry.
    exact (fold_unfold_fib_SS (S (S n'))).
Qed.

(* ********** *)

(* Section 5 *)

(* ***** *)

Definition g (n j x : nat) : nat :=
  if j =? n
  then 0
  else S j * x / j. 

Definition g_ (n j x : nat) :=
  match n with
    O =>
    0      
  | S n' =>
    if j =? n
    then 0
    else match j with
           O =>
           x
         | S j' =>
           S j * x + j
    end
  end.

(* ***** *)

Fixpoint moessner_inner (i j n x : nat) : nat :=
  match i with
    O =>
    1
  | S i' =>
    Sigma (g n j x) (fun x => moessner_inner i' (S j) n x)
  end.

Lemma fold_unfold_moessner_inner_O :
  forall j n x : nat,
    moessner_inner 0 j n x =
    1.
Proof.
  fold_unfold_tactic moessner_inner.
Qed.

Lemma fold_unfold_moessner_inner_S :
  forall i' j n x : nat,
    moessner_inner (S i') j n x =
    Sigma (g n j x) (fun x => moessner_inner i' (S j) n x).
Proof.
  fold_unfold_tactic moessner_inner.
Qed.

Definition moessner_outer (n x i : nat) : nat :=
  Sigma (g_ n i x) (fun x => moessner_inner (n - i) (S i) n x).

(* ***** *)

Lemma moessner_0_0 :
  forall x : nat,
    moessner_outer 0 x 0 = (binomial_coefficient 0 0) * power (S x) 0.
Proof.
  intro x.
  simpl ((binomial_coefficient 0 0) * power (S x) 0).
  unfold moessner_outer.
  unfold g_.
  unfold Nat.eqb.
  rewrite -> fold_unfold_Sigma_O.
  simpl (0 - 0).
  rewrite -> fold_unfold_moessner_inner_O.
  reflexivity.
Qed.

(* ***** *)

Lemma moessner_1_0 :
  forall x : nat,
    moessner_outer 1 x 1 = (binomial_coefficient 1 0) * power (S x) 0.
Proof.
  intro x.
  simpl (binomial_coefficient 1 0 * power (S x) 0).
  unfold moessner_outer.
  unfold g_.
  unfold Nat.eqb.
  rewrite -> fold_unfold_Sigma_O.
  simpl (1 - 1).
  (* moessner_inner 0 2 1 0 = 1 *)
  rewrite -> fold_unfold_moessner_inner_O.
  reflexivity.
Qed.

Lemma moessner_1_1 :
  forall x : nat,
    moessner_outer 1 x 0 = (binomial_coefficient 1 1) * power (S x) 1.
Proof.
  intro x.
  rewrite -> fold_unfold_power_S.
  rewrite -> fold_unfold_power_O.
  rewrite -> Nat.mul_1_r.
  simpl (binomial_coefficient 1 1).
  rewrite -> Nat.mul_1_l.
  unfold moessner_outer.
  unfold g_.
  unfold Nat.eqb.
  simpl (1 - 0).
  induction x as [ | x' IHx'].
  - rewrite -> fold_unfold_Sigma_O.
    rewrite -> fold_unfold_moessner_inner_S.
    unfold g.
    unfold Nat.eqb.
    rewrite -> fold_unfold_Sigma_O.
    (* moessner_inner 0 2 1 0 = 1 *)
    rewrite -> fold_unfold_moessner_inner_O.
    reflexivity.
  - rewrite -> fold_unfold_Sigma_S.
    rewrite -> IHx'.
    rewrite -> fold_unfold_moessner_inner_S.
    unfold g.
    unfold Nat.eqb.
    rewrite -> fold_unfold_Sigma_O.
    rewrite -> fold_unfold_moessner_inner_O.
    ring.
Qed.

(* ***** *)

Lemma moessner_2_0 :
  forall x : nat,
    moessner_outer 2 x 2 = (binomial_coefficient 2 0) * power (S x) 0.
Proof.
  intro x.
  simpl (binomial_coefficient 2 0 * power (S x) 0).
  unfold moessner_outer.
  unfold g_.
  unfold Nat.eqb.
  rewrite -> fold_unfold_Sigma_O.
  simpl (2 - 2).
  rewrite -> fold_unfold_moessner_inner_O.
  reflexivity.
Qed.

Lemma moessner_2_1 :
  forall x : nat,
    moessner_outer 2 x 1 = (binomial_coefficient 2 1) * power (S x) 1.
Proof.
  intro x.
  rewrite -> fold_unfold_power_S.
  rewrite -> fold_unfold_power_O.
  rewrite -> Nat.mul_1_r.
  simpl (binomial_coefficient 2 1).
  unfold moessner_outer.
  unfold g_.
  unfold Nat.eqb.
  simpl (2 - 1).
  rewrite -> Nat.add_1_r.
  rewrite -> fold_unfold_Sigma_S.
  rewrite -> fold_unfold_moessner_inner_S.
  unfold g.
  unfold Nat.eqb.
  rewrite -> fold_unfold_Sigma_O.
  rewrite -> fold_unfold_moessner_inner_O.
  rewrite -> Nat.add_1_r.
  rewrite -> twice.
  apply (f_equal S).
  induction x as [ | x' IHx'].
  - simpl (2 * 0).
    rewrite -> fold_unfold_Sigma_O.
    rewrite -> fold_unfold_moessner_inner_S.
    unfold g.
    unfold Nat.eqb.
    rewrite -> fold_unfold_Sigma_O.
    rewrite -> fold_unfold_moessner_inner_O.
    reflexivity.
  - rewrite -> twice.
    rewrite ->2 fold_unfold_Sigma_S.
    rewrite -> IHx'.
    rewrite ->2 fold_unfold_moessner_inner_S.
    unfold g.
    unfold Nat.eqb.
    rewrite -> fold_unfold_Sigma_O.
    rewrite -> fold_unfold_moessner_inner_O.
    ring.
Qed.

Lemma moessner_2_2 :
  forall x : nat,
    moessner_outer 2 x 0 = (binomial_coefficient 2 2) * power (S x) 2.
Proof.
  intro x.
  simpl (binomial_coefficient 2 2).
  rewrite -> Nat.mul_1_l.
  rewrite ->2 fold_unfold_power_S.
  rewrite -> fold_unfold_power_O.
  rewrite -> Nat.mul_1_r.
  unfold moessner_outer.
  simpl (2 - 0).
  unfold g_.
  unfold Nat.eqb.
  assert (helpful :
            forall y : nat,
              moessner_inner 2 1 2 y = S (2 * y)).
  { intro y.
    unfold moessner_inner.
    unfold g.
    unfold Nat.eqb.
    Search (_ / 1 = _).
    rewrite -> Nat.div_1_r.
    rewrite -> fold_unfold_Sigma_O.
    rewrite -> about_Sigma_with_a_constant_function.
    ring. }
  rewrite -> (about_Sigma_with_two_equivalent_functions x (fun y => moessner_inner 2 1 2 y) (fun y => S (2 * y)) helpful).
  induction x as [ | x' IHx'].
  - rewrite -> fold_unfold_Sigma_O.
    reflexivity.
  - rewrite -> fold_unfold_Sigma_S.
    rewrite -> IHx'.
    ring.
Qed.

(* ***** *)

Lemma moessner_3_0 :
  forall x : nat,
    moessner_outer 3 x 3 = (binomial_coefficient 3 0) * power (S x) 0.
Proof.
  intro x.
  simpl ((binomial_coefficient 3 0) * power (S x) 0).
  unfold moessner_outer.
  unfold g_.
  Check (Nat.eqb_refl 3).
  rewrite -> (Nat.eqb_refl 3).
  simpl.
  reflexivity.
Qed.

Lemma moessner_3_1 :
  forall x : nat,
    moessner_outer 3 x 2 = (binomial_coefficient 3 1) * power (S x) 1.
Proof.
  intro x.
  rewrite -> fold_unfold_power_S.
  rewrite -> fold_unfold_power_O.
  rewrite -> Nat.mul_1_r.
  simpl (binomial_coefficient 3 1).
  unfold moessner_outer.
  unfold g_.
  Search (_ -> _ =? _ = false).
  unfold Nat.eqb.
  Check plus_n_Sm.
  rewrite <-2 plus_n_Sm.
  rewrite -> Nat.add_0_r.
  simpl (3 - 2).
  rewrite ->2 fold_unfold_Sigma_S.
  rewrite ->2 fold_unfold_moessner_inner_S.
  unfold g.
  rewrite -> (Nat.eqb_refl 3).
  rewrite -> fold_unfold_Sigma_O.
  rewrite -> fold_unfold_moessner_inner_O.
  rewrite ->2 Nat.add_1_r.
  rewrite -> thrice.
  apply (f_equal (fun z => S (S z))).
  induction x as [ | x' IHx'].
  - rewrite -> Nat.mul_0_r.
    rewrite -> fold_unfold_Sigma_O.
    simpl.
    reflexivity.
  - rewrite -> thrice at 1.
    rewrite ->3 fold_unfold_Sigma_S.
    rewrite -> IHx'.
    simpl.
    ring.
Qed.

Lemma moessner_3_2 :
  forall x : nat,
    moessner_outer 3 x 1 = (binomial_coefficient 3 2) * power (S x) 2.
Proof.
  intro x.
  simpl (binomial_coefficient 3 2).
  rewrite ->2 fold_unfold_power_S.
  rewrite -> fold_unfold_power_O.
  rewrite -> Nat.mul_1_r.
  unfold moessner_outer.
  simpl (3 - 1).
  Compute (let f x := moessner_inner 2 2 3 x in (f 0, f 1, f 2, f 3, f 4, f 5, f 6, f 7, f 8)).
  Compute (let f x := S (g 3 2 x) in (f 0, f 1, f 2, f 3, f 4, f 5, f 6, f 7, f 8)).
  assert (helpful :
            forall y : nat,
              moessner_inner 2 2 3 y = S (g 3 2 y)).
  { intro y.
    unfold moessner_inner.
    unfold g.
    unfold Nat.eqb.
    rewrite -> fold_unfold_Sigma_O.
    rewrite -> about_Sigma_with_a_constant_function.
    rewrite -> Nat.mul_1_l.
    reflexivity. }
  Check (about_Sigma_with_two_equivalent_functions (g_ 3 1 x) (fun y => moessner_inner 2 2 3 y) (fun y => S (g 3 2 y)) helpful).
  rewrite -> (about_Sigma_with_two_equivalent_functions (g_ 3 1 x) (fun y => moessner_inner 2 2 3 y) (fun y => S (g 3 2 y)) helpful).
  clear helpful.
  unfold g_.
  unfold Nat.eqb.
  rewrite -> Nat.add_1_r.
  rewrite -> fold_unfold_Sigma_S.
  unfold g at 2.
  unfold Nat.eqb.
  rewrite -> thrice.
  rewrite -> Nat.mul_shuffle3.
  rewrite <- twice.
  Check (mul_div_Sn' 0 (S (3 * x))).
  rewrite -> (mul_div_Sn' 0 (S (3 * x))).
  unfold g.
  unfold Nat.eqb.
  induction x as [ | x' IHx'].
  - simpl (2 * 0).
    rewrite -> fold_unfold_Sigma_O.
    simpl (3 * 0).
    simpl (0 / 2).
    reflexivity.
  - rewrite -> twice.
    rewrite ->2 fold_unfold_Sigma_S.
    rewrite -> thrice.
    rewrite -> Nat.mul_shuffle3.
    rewrite <- twice.
    Check (mul_div_Sn' 0 (S (3 * x'))).
    rewrite -> (mul_div_Sn' 0 (S (3 * x'))).
    rewrite -> IHx'.
    rewrite <- twice.
    rewrite -> (Nat.mul_shuffle3 3 2 (S x')).
    rewrite -> mul_div_Sn.
    ring.
Qed.      

Lemma moessner_3_3 :
  forall x : nat,
    moessner_outer 3 x 0 = (binomial_coefficient 3 3) * power (S x) 3.
Proof.
  intro x.
  simpl (binomial_coefficient 3 3).
  rewrite -> Nat.mul_1_l.
  rewrite ->3 fold_unfold_power_S.
  rewrite -> fold_unfold_power_O.
  rewrite -> Nat.mul_1_r.
  rewrite -> Nat.mul_assoc.
  unfold moessner_outer.
  simpl (3 - 0).
  unfold g_.
  unfold Nat.eqb.
  assert (helpful :
            forall y : nat,
              moessner_inner 3 1 3 y = S (3 * y * y + 3 * y)).
  { intro y.
    unfold moessner_inner.
    unfold g.
    unfold Nat.eqb.
    Search (_ / 1 = _).
    rewrite -> Nat.div_1_r.
    rewrite -> fold_unfold_Sigma_O.
    assert (helpful :
              forall z : nat,
                Sigma (3 * z / 2) (fun _ : nat => 1) = S (3 * z / 2)).
    { intro z.
      rewrite -> about_Sigma_with_a_constant_function.
      rewrite -> Nat.mul_1_l.
      reflexivity. }
    rewrite -> (about_Sigma_with_two_equivalent_functions (2 * y) (fun z => Sigma (3 * z / 2) (fun _ : nat => 1)) (fun z => S (3 * z / 2)) helpful).
    clear helpful.
    induction y as [ | y' IHy'].
    - simpl (2 * 0).
      rewrite -> fold_unfold_Sigma_O.
      rewrite -> Nat.mul_0_r.
      rewrite -> div_0_Sn.
      reflexivity.
    - rewrite -> twice.
      rewrite ->2 fold_unfold_Sigma_S.
      rewrite -> IHy'.
      rewrite <- twice.
      rewrite -> (Nat.mul_shuffle3 3 2 (S y')).
      Check (mul_div_Sn 1 (3 * S y')).
      rewrite -> (mul_div_Sn 1 (3 * S y')).
      assert (tmp :
                forall z : nat,
                  3 * S (2 * z) / 2 = S (3 * z)).
      { intro z.
        rewrite <- (Nat.add_1_l (2 * z)).
        rewrite -> Nat.mul_add_distr_l.
        simpl (3 * 1).
        rewrite -> (Nat.mul_shuffle3 3 2 z).
        rewrite -> plus_Sn_m.
        rewrite ->2 plus_Sn_m.
        rewrite -> Nat.add_0_l.
        rewrite <- twice.
        rewrite -> mul_div_Sn'.
        reflexivity. }
      rewrite -> (tmp y').
      ring. }
  rewrite -> (about_Sigma_with_two_equivalent_functions x (fun y => moessner_inner 3 1 3 y) (fun y => S (3 * y * y + 3 * y)) helpful).
  clear helpful.
  induction x as [ | x' IHx'].
  - rewrite -> fold_unfold_Sigma_O.
    reflexivity.
  - rewrite -> fold_unfold_Sigma_S.
    rewrite -> IHx'.
    ring.
Qed.

(* ********** *)

(* Section 7.4 *)

Fixpoint exp_S (x n : nat) : nat :=
  match n with
    O =>
    1
  | S n' =>
    Sigma x (fun i => exp_S x n')
  end.

Compute ((exp_S 9 0 =? power 10 0) && (exp_S 9 1 =? power 10 1) && (exp_S 9 2 =? power 10 2) && (exp_S 9 3 =? power 10 3)).

Lemma fold_unfold_exp_S_O :
  forall x : nat,
    exp_S x 0 = 1.
Proof.
  fold_unfold_tactic exp_S.
Qed.

Lemma fold_unfold_exp_S_S :
  forall n' x : nat,
    exp_S x (S n') = Sigma x (fun i => exp_S x n').
Proof.
  fold_unfold_tactic exp_S.
Qed.

(* Corollary 14 *)

Proposition about_exp_S :
  forall x n : nat,
    exp_S x n = power (S x) n.
Proof.
  intros x n.
  induction n as [ | n' IHn'].
  - rewrite -> fold_unfold_exp_S_O.
    rewrite -> fold_unfold_power_O.
    reflexivity.
  - rewrite -> fold_unfold_exp_S_S.
    rewrite -> fold_unfold_power_S.
    rewrite -> about_Sigma_with_a_constant_function.
    rewrite -> Nat.mul_comm.
    exact (f_equal (fun z => S x * z) IHn').
Qed.

(* ********** *)

(* Section 7.5 *)

Fixpoint fac (n : nat) : nat :=
  match n with
    O =>
    1
  | S n' =>
    S n' * fac n'
  end.

Lemma fold_unfold_fac_O :
  fac 0 = 1.
Proof.
  fold_unfold_tactic fac.
Qed.

Lemma fold_unfold_fac_S :
  forall n' : nat,
    fac (S n') = S n' * fac n'.
Proof.
  fold_unfold_tactic fac.
Qed.

Fixpoint fac_add (n : nat) : nat :=
  match n with
    O =>
    1
  | S n' =>
    Sigma n' (fun i => fac_add n')
  end.

Compute (fac_add 5 =? fac 5).

Lemma fold_unfold_fac_add_O :
  fac_add 0 = 1.
Proof.
  fold_unfold_tactic fac_add.
Qed.

Lemma fold_unfold_fac_add_S :
  forall n' : nat,
    fac_add (S n') = Sigma n' (fun i => fac_add n').
Proof.
  fold_unfold_tactic fac_add.
Qed.

(* Corollary 15 *)

Proposition about_fac_add :
  forall n : nat,
    fac_add n = fac n.
Proof.
  intro n.
  induction n as [ | n' IHn'].
  - rewrite -> fold_unfold_fac_add_O.
    rewrite -> fold_unfold_fac_O.
    reflexivity.
  - rewrite -> fold_unfold_fac_add_S.
    rewrite -> fold_unfold_fac_S.
    rewrite -> about_Sigma_with_a_constant_function.
    rewrite -> Nat.mul_comm.
    exact (f_equal (fun z => S n' * z) IHn').
Qed.

(* ********** *)

(* Section 9.2 *)

Fixpoint Sigma1 (n : nat) (f : nat -> nat) : nat :=
  match n with
  | O =>
    0
  | S n' =>
    Sigma1 n' f + f n
  end.

Lemma fold_unfold_Sigma1_O :
  forall (f : nat -> nat),
    Sigma1 0 f =
    0.
Proof.
  fold_unfold_tactic Sigma1.
Qed.

Lemma fold_unfold_Sigma1_S :
  forall (n' : nat)
         (f : nat -> nat),
    Sigma1 (S n') f =
    Sigma1 n' f + f (S n').
Proof.
  fold_unfold_tactic Sigma1.
Qed.

Lemma about_Sigma1_with_two_equivalent_functions :
  forall (x : nat)
         (f g : nat -> nat),
    (forall i : nat,
        f i = g i) ->
    Sigma1 x f = Sigma1 x g.
Proof.
  intros x f g eq_f_g.
  induction x as [ | x' IHx'].
  - rewrite ->2 fold_unfold_Sigma1_O.
    reflexivity.
  - rewrite ->2 fold_unfold_Sigma1_S.
    rewrite -> IHx'.
    rewrite -> (eq_f_g (S x')).
    reflexivity.
Qed.

Fixpoint binomial_coefficient_sum1 (n i : nat) : nat :=
  match n with
    O =>
    1
  | S n' =>
    Sigma1 i (fun i => binomial_coefficient_sum1 n' i)
  end.

Lemma fold_unfold_binomial_coefficient_sum1_O :
  forall i : nat,
    binomial_coefficient_sum1 O i =
    1.
Proof.
  fold_unfold_tactic binomial_coefficient_sum1.
Qed.

Lemma fold_unfold_binomial_coefficient_sum1_S :
  forall n' i : nat,
    binomial_coefficient_sum1 (S n') i =
    Sigma1 i (fun i => binomial_coefficient_sum1 n' i).
Proof.
  fold_unfold_tactic binomial_coefficient_sum1.
Qed.

Compute (let f x n := (binomial_coefficient_sum1 n x =? binomial_coefficient (x + n - 1) n) in
         (f 3 0 && f 3 1 && f 3 2 && f 5 2 && f 5 3)).

(* Theorem 3 *)

Theorem multiset_coefficients_as_nested_sums_Rosen :
  forall x n : nat,
    binomial_coefficient_sum1 n x = binomial_coefficient (x + n - 1) n.
Proof.
  intros x n.
  revert x.
  induction n as [ | n' IHn']; intro x.
  - rewrite -> fold_unfold_binomial_coefficient_sum1_O.
    rewrite -> about_binomial_coefficients_n_0.
    reflexivity.
  - rewrite -> fold_unfold_binomial_coefficient_sum1_S.
    Check (about_Sigma1_with_two_equivalent_functions x (fun i => binomial_coefficient_sum1 n' i) (fun i => binomial_coefficient (i + n' - 1) n') IHn').
    rewrite -> (about_Sigma1_with_two_equivalent_functions x (fun i => binomial_coefficient_sum1 n' i) (fun i => binomial_coefficient (i + n' - 1) n') IHn').
    clear IHn'.
    rewrite <- plus_n_Sm.
    rewrite -> Nat.sub_succ.
    rewrite -> Nat.sub_0_r.
    induction x as [ | x' IHx'].
    + rewrite -> fold_unfold_Sigma1_O.
      rewrite -> Nat.add_0_l.
      destruct (about_binomial_coefficients_n_more_than_n n' (S n')) as [H_key _].
      exact (eq_sym (H_key (Nat.lt_succ_diag_r n'))).
    + rewrite -> fold_unfold_Sigma1_S.
      rewrite -> IHx'.
      rewrite -> plus_Sn_m.
      rewrite -> Nat.sub_succ.
      rewrite -> Nat.sub_0_r.
      rewrite -> (fold_unfold_binomial_coefficient_S (x' + n') (S n')).
      apply Nat.add_comm.
Qed.

(* ********** *)

(* Section 9.4 *)

Fixpoint fib_sum_Lahlou (n i : nat) : nat :=
  match n with
    O =>
    3 - i
  | S n' =>
    Sigma1 (3 - i) (fun j => fib_sum_Lahlou n' j)
  end.

Lemma fold_unfold_fib_sum_Lahlou_O :
  forall i : nat,
    fib_sum_Lahlou 0 i =
    3 - i.
Proof.
  fold_unfold_tactic fib_sum_Lahlou.
Qed.

Lemma fold_unfold_fib_sum_Lahlou_S :
  forall n' i : nat,
    fib_sum_Lahlou (S n') i =
    Sigma1 (3 - i) (fun j => fib_sum_Lahlou n' j).
Proof.
  fold_unfold_tactic fib_sum_Lahlou.
Qed.

Definition fib_Lahlou (n : nat) : nat :=
  match n with
    O =>
    1
  | S O =>
    1
  | S (S n'') =>
    Sigma1 1 (fun j => fib_sum_Lahlou n'' j)
  end.

Compute (let f n := (fib_Lahlou n =? fib (S n)) in
         (f 0 && f 1 && f 2 && f 3 && f 4 && f 5)).

(* Theorem 4 *)

Theorem Fibonacci_numbers_as_nested_sums_Lahlou :
  forall n : nat,
    fib_Lahlou n = fib (S n).
Proof.
  intros [ | [ | n]]; unfold fib_Lahlou.
  - compute.
    reflexivity.
  - compute.
    reflexivity.
  - rewrite -> fold_unfold_Sigma1_S.
    rewrite -> fold_unfold_Sigma1_O.
    rewrite -> Nat.add_0_l.
    induction n as [ | | n' IHn' IHSn'] using nat_ind2.
    + compute.
      reflexivity.
    + compute.
      reflexivity.
    + rewrite -> fold_unfold_fib_sum_Lahlou_S.
      simpl (3 - 1).
      rewrite ->2 fold_unfold_Sigma1_S.
      rewrite -> fold_unfold_Sigma1_O.
      rewrite -> Nat.add_0_l.
      rewrite -> IHSn'.
      rewrite -> fold_unfold_fib_sum_Lahlou_S.
      simpl (3 - 2).
      rewrite -> fold_unfold_Sigma1_S.
      rewrite -> fold_unfold_Sigma1_O.
      rewrite -> Nat.add_0_l.
      rewrite -> IHn'.
      exact (eq_sym (fold_unfold_fib_SS (S (S (S n'))))).
Qed.

(* ********** *)

(* end of summa-summarum.v *)

